SuperB Technical Design Report

In this Technical Design Report (TDR) we describe the SuperB detector that was to be installed on the SuperB e+e- high luminosity collider. The SuperB asymmetric collider, which was to be constructed on the Tor Vergata campus near the INFN Frascati National Laboratory, was designed to operate both at the Upsilon(4S) center-of-mass energy with a luminosity of 10^{36} cm^{-2}s^{-1} and at the tau/charm production threshold with a luminosity of 10^{35} cm^{-2}s^{-1}. This high luminosity, producing a data sample about a factor 100 larger than present B Factories, would allow investigation of new physics effects in rare decays, CP Violation and Lepton Flavour Violation. This document details the detector design presented in the Conceptual Design Report (CDR) in 2007. The R&D and engineering studies performed to arrive at the full detector design are described, and an updated cost estimate is presented. A combination of a more realistic cost estimates and the unavailability of funds due of the global economic climate led to a formal cancelation of the project on Nov 27, 2012.

==> compile.sh <==
#!/bin/sh

pdflatex dtdr.tex
for file in *.aux ; do bibtex `basename $file .aux` ; done
pdflatex dtdr.tex
pdflatex dtdr.tex


==> compileAllChapters.sh <==
for chapt in frontmatter Introduction AccOverview DetOverview Physics MDI SVT DCH PID EMC IFR Magnet ETD ELEX COMP ESH Integration Management Budget ; do ./compileChapter.sh $chapt  ; done



==> compileChapter.sh <==
#!/bin/sh
# -*- ksh -*-

process()
{
  tag1=$1

  if expr "$1" : '^[A-Z]*\$' > /dev/null ; then
    tag2=`echo $tag1 | sed -e 's/^\(.\)\(.*\)/\1\L\2/'`
  else
    tag2="$tag1"
  fi

  texfile_base="dtdr-${tag2}"
  texfile="${texfile_base}.tex"

  echo 1>&2 "creating ${texfile}"
  cat <<EOT >${texfile}
%%
%% compile just $tag1 chapter of TDR
%%
%% please compile as follows:
%%
%% pdflatex dtdr$tag2
%% bibtex $tag1
%% pdflatex dtdr$tag2
%% pdflatex dtdr$tag2
%%
\newcommand{\inclCmds}{%
  \includeonly{$tag1}
}
\input{dtdr.tex}
EOT

echo 1>&2 "pdflatex $texfile_base"
pdflatex $texfile_base
echo 1>&2 "bibtex $tag1"
bibtex $tag1
echo 1>&2 "pdflatex $texfile_base"
pdflatex $texfile_base
echo 1>&2 "pdflatex $texfile_base"
pdflatex $texfile_base

echo 1>&2 "file ${texfile_base}.pdf produced"
}

# main

if [ $# -lt 1 ]; then
  prog="`basename $0`"
  cat 1>&2 <<EOT
usage: $prog <TDR tag>
output: dtdr-<tag>.pdf
TDR tags:
- Introduction
- AccOverview
- DetOverview
- Physics
- MDI
- SVT
- DCH
- PID
- EMC
- IFR
- Magnet
- ETD
- ELEX
- COMP
- ESH
- Integration
- Management
- Budget
EOT
  exit 1
fi

process "$1"


==> dtdrSupport/mkChapterDrivers.sh <==
#!/bin/sh
# -*- ksh -*-

process()
{
  tag1=$1

  if expr "$1" : '^[A-Z]*$' > /dev/null ; then
    tag2=`echo $tag1 | sed -e 's/^\(.\)\(.*\)/\1\L\2/'`
  else
    tag2="$tag1"
  fi

  echo 1>&2 "creating dtdr${tag2}.tex"
  cat <<EOT >dtdr${tag2}.tex
%%
%% compile just $tag1 chapter of TDR
%%
%% please compile as follows:
%%
%% pdflatex dtdr$tag2
%% bibtex $tag1
%% pdflatex dtdr$tag2
%% pdflatex dtdr$tag2
%%
\newcommand{\inclCmds}{%
  \includeonly{$tag1}
}
\input{dtdr.tex}
EOT
}

for tag in \
 Introduction \
 AccOverview \
 DetOverview \
 Physics \
 MDI \
 SVT \
 DCH \
 PID \
 EMC \
 IFR \
 Magnet \
 ETD \
 ELEX \
 COMP \
 ESH \
 Integration \
 Management \
 Budget \
 ; do
  process $tag
done

